Solving Maxwell's Eigenvalue Problem via Isogeometric Boundary Elements and a Contour Integral Method

We solve Maxwell's eigenvalue problem via isogeometric boundary elements and a contour integral method. We discuss the analytic properties of the discretisation, outline the implementation, and showcase numerical examples.

==> data/1cell/cst_err.m <==
% 1.27666401260

kappas = [26.75672971
26.75688487
26.75689939
26.75690022];

f_bembel_ref = 26.75690022
c0    = 299792458;
f_fw  = kappas*c0/(2*pi);
f_bembel_ref  = f_bembel_ref*c0/(2*pi);
f_cst = 1.27666401260e9;
% err   = abs(f_fw-f_cst)/abs(f_cst)
err   = abs(f_fw-f_bembel_ref)/abs(f_bembel_ref)




